Implications of the Fermi-LAT Pass 8 Galactic Center Excess on Supersymmetric Dark Matter

The Fermi Collaboration has recently updated their analysis of gamma rays from the center of the Galaxy. They reconfirm the presence of an unexplained emission feature which is most prominent in the region of $1-10$ GeV, known as the Galactic Center GeV excess (GCE). Although the GCE is now firmly detected, an interpretation of this emission as a signal of self-annihilating dark matter (DM) particles is not unambiguously possible due to systematic effects in the gamma-ray modeling estimated in the Galactic Plane. In this paper we build a covariance matrix, collecting different systematic uncertainties investigated in the Fermi Collaboration's paper that affect the GCE spectrum. We show that models where part of the GCE is due to annihilating DM can still be consistent with the new data. We also re-evaluate the parameter space regions of the minimal supersymmetric Standard Model (MSSM) that can contribute dominantly to the GCE via neutralino DM annihilation. All recent constraints from DM direct detection experiments such as PICO, LUX, PandaX and Xenon1T, limits on the annihilation cross section from dwarf spheroidal galaxies and Large Hadron Collider limits are considered in this analysis. Due to a slight shift in the energy spectrum of the GC excess with respect to the previous Fermi analysis, and the recent limits from direct detection experiments, we find a slightly shifted parameter region of the MSSM compared to our previous analysis that is consistent with the GCE. Neutralinos with a mass between $85-220$ GeV can describe the excess via annihilation into a pair of $W$-bosons or top quarks. Remarkably, there are low fine-tuning models among the regions that we have found. The complete set of solutions will be probed by upcoming direct detection experiments and with dedicated searches in the upcoming data of the Large Hadron Collider.

==> data_release_GCE/fitting_GCE_toy_model.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
This code is supplementary material of the paper *******
The data of the GCE as obtained in Ackermann et.al. 2017 http://inspirehep.net/search?p=find+eprint+arxiv:1704.03910

Created on Fri Sep  8 11:39:10 2017

@author: German Gomez-Vargas

"""







from __future__ import division
import yaml
import numpy as np
import matplotlib.pyplot as plt
from scipy import linalg
import iminuit




# Data Fermi Coll. analysis
dataF = np.loadtxt('covariance_scanGP_matrix_all_final_release3.dat') # Covariance matrix due to scan along the Galactic Plane
full_varianceF = (dataF[:,:]) # Variance as it enters the spectral fit [(GeV/cm2/s/sr)^2] from GP scan
full_sigmaF = np.sqrt(np.diagonal(full_varianceF))  # Diagonal elements
dataFB = np.loadtxt('covariance_matrix_someModels_release.dat') #Covariance matrix due to background variation
full_varianceFB = (dataFB[:,:]) # Variance as it enters the spectral fit [(GeV/cm2/s/sr)^2] from bck variation
full_sigmaFB = np.sqrt(np.diagonal(full_varianceFB))  # Diagonal elements





excess = yaml.load(open('figs_4_9_13_14_15_excess_spectra_R10_syst.yaml'))
key_excess=excess.keys()






# First I save all the energy bins in a variable call "energy", very creative!
energy=[]
for ene in range(27):
    energy.append(excess['Energy'][ene])
    #print (excess['Energy'][ene])

# extract the different spectra due to background variation, here only the GALPROP inspired backgrounds
errorg={}
fluxg={}
maxfluxg={}
minfluxg={}
maxfluxgFB={}
minfluxgFB={}
galprop=[ 'GCexcess_Sample']
#galprop=scan.keys() # If I would call all the possible background variations
for i in galprop:
    errorg[i]=[]
    fluxg[i]=[]
    maxfluxg[i]=[]
    minfluxg[i]=[]
    maxfluxgFB[i]=[]
    minfluxgFB[i]=[]
    for j in range(27):
            errorg[i].append(excess['GCexcess_Sample_stat'][j])
            fluxg[i].append(excess[i][j])
            maxfluxg[i].append((excess[i][j])+full_sigmaF[j])
            minfluxg[i].append((excess[i][j])-full_sigmaF[j])
            maxfluxgFB[i].append((excess[i][j])+full_sigmaFB[j])
            minfluxgFB[i].append((excess[i][j])-full_sigmaFB[j])



#################################################################################################################
energy=np.asarray(energy)
GCexcess_Sample=np.asarray(fluxg['GCexcess_Sample'])
DGCexcess_Sample=np.asarray(errorg['GCexcess_Sample'])


CONSTRUCT_VARIANCE = True
if CONSTRUCT_VARIANCE:
    SigmaF =  full_varianceFB+ full_varianceF+ np.diag(DGCexcess_Sample**2)#full_varianceF+   #c*d + np.diag(method_error**2)
else:
    SigmaF =np.diag(DGCexcess_Sample**2) 
    
  

invSigmaF = linalg.inv(SigmaF)  # Inverse matrix

fig, ax = plt.subplots()
pcm = ax.pcolor(energy, energy, invSigmaF,vmin=-8039444216787170, vmax=17694298564925886, cmap=plt.cm.jet)
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_ylim((1e-1, 1e3))
ax.set_xlim((1e-1, 1e3))
ax.set_ylabel('Energy [GeV]')
ax.set_xlabel('Energy [GeV]')
cbar = fig.colorbar(pcm)
plt.savefig('GCE_fit_toy_model_covariance_matrix.pdf')


#################################################################################################################


# Definition of the spectral model to be fitted, two power laws with exponential cutoff:

def f(norm, alpha,beta, Ecut, Eo):
    def spectrum(x):
        return norm * (x/Eo)**(-(alpha + beta * np.log10(x/Eo))) * np.exp(-(x-Eo)/Ecut) #norm * x**-alpha * np.exp(-(x-1)/Ecut)
    return spectrum(energy)

def fhe(normg, alphag,betag, Ecutg, Eog):
    def spectrumg(x):
        return normg * (x/Eog)**(-(alphag + betag * np.log10(x/Eog))) * np.exp(-(x-Eog)/Ecutg) #norm * x**-alpha * np.exp(-(x-1)/Ecut)
    return spectrumg(energy)



# Definition of the chi2. When total is selected the covariance matrix is used for fitting, if stat is selected, then the normal fitting procedure is implemented.
def chi2(norm, alpha,beta, Ecut, Eo,normg, alphag,betag, Ecutg, Eog, mode = 'total'):
    mu = (f(norm, alpha, beta, Ecut, Eo)+fhe(normg, alphag, betag, Ecutg, Eog)) * energy**2
    if mode == 'stat':
        for i in range(27):
            print (energy[i], mu[i], GCexcess_Sample[i], ((mu[i]-GCexcess_Sample[i])**2)/(DGCexcess_Sample[i]**2))
        return np.sum(1*(((mu-GCexcess_Sample)**2/np.abs(DGCexcess_Sample**2) ) ))
    elif mode == 'total':
        a, b = np.meshgrid(mu-GCexcess_Sample, mu-GCexcess_Sample)
        return np.sum(a*b*invSigmaF)

# Here comes the magic!

m = iminuit.Minuit(lambda norm, alpha, beta, Ecut, Eo,normg, alphag,betag, Ecutg, Eog: chi2(norm*1e-7, alpha, beta, Ecut, Eo,normg*1e-7, alphag, betag, Ecutg, Eog),
                   norm = 1.6, error_norm = 0.1, limit_norm=(1,5), fix_norm = False,
                   alpha = 1.3, error_alpha = 0.1, limit_alpha=(-3,3), fix_alpha = False,
                   beta = 0.89, error_beta = 0.1,limit_beta=(0,1), fix_beta = False,
                   Ecut = 1000, error_Ecut = 0.1, limit_Ecut=(500,10000), fix_Ecut = False,
                   Eo = 1, error_Eo = 0.1, fix_Eo = False,
                   normg = 0.3, error_normg = 0.1, limit_normg=(0,5), fix_normg = False,
                   alphag = 1.2, error_alphag = 0.1, limit_alphag=(-3,3), fix_alphag = False,
                   betag = 0, error_betag = 0.1,limit_betag=(0,1), fix_betag = True,
                   Ecutg = 100, error_Ecutg = 0.1, limit_Ecutg=(5,1000), fix_Ecutg = False,
                   Eog = 0.2, error_Eog = 0.1, fix_Eog = False,

                   errordef = 1)
m.migrad()

norm0 = m.values['norm'] * 1e-7
alpha0 = m.values['alpha']
beta0 = m.values['beta']
Ecut0=  m.values['Ecut'] #* 1e5
Eo0=  m.values['Eo']
normg0 = m.values['normg'] * 1e-7
alphag0 = m.values['alphag']
betag0 = m.values['betag']
Ecutg0=  m.values['Ecutg'] #* 1e5
Eog0=  m.values['Eog']
mubest=(f(norm0, alpha0,beta0, Ecut0,Eo0)+fhe(normg0, alphag0,betag0, Ecutg0,Eog0))*energy**2


#************************** For computing the chi2 distribution ****************************************************


# First we create the curves with mean the best fit model, it its mubest, and using the covariance matrix SigmaF. We create 100.0000 curves.

y = np.random.multivariate_normal(mubest , SigmaF, 100000)


# Now we fit each of the 100.000 curves created and stored in "y" to the best fitted model found. We save the 100.000 chi2 values:
p_values=[]
chi2_dist=[]
count=0
for g in range(y.shape[0]):
    a, b  = np.meshgrid(y[g]-mubest, y[g]-mubest)
    chi2_dist.append(np.sum(a*b*invSigmaF))

#Then we create a normalized histogram using the 100.000 chi2 values
fig = plt.figure()
ax = fig.add_subplot(1, 1, 1)

hist,bin_edges=np.histogram(chi2_dist, bins=100, density=True)

# This is the integral of the histogram
raro=hist*np.diff(bin_edges)
#Plotting the histogram
ax.hist(chi2_dist, bins=100, normed=True,log=False, label='$\chi^2$ best fit dist.')
i=0
pval=0
CL95=0
chi95=0

#Now we compute the p-value integrating the distribution of chi2 till the chi2 value found in the fit "m.fval"
for i in range(bin_edges.size-1):
     if (bin_edges[i] <= m.fval):
        pval=pval+raro[i]


# Here we compute the chi2 value at which the integral is 0.95. The resulting value is what we need for creating the contours
for i in range(bin_edges.size-1):
     if (CL95 <= 0.95):
        CL95=CL95+raro[i];
        chi95=bin_edges[i]

ax.vlines(chi95, 0, 6e-2,color='g', label='$\chi^2$ at 0.95 =%.1f'%(chi95))

i=0
CL95=0
chi95=0

for i in range(bin_edges.size-1):
     if (CL95 <= 0.05):
        CL95=CL95+raro[i];
        chi95=bin_edges[i]
#print norm0,alpha0,Ecut0,  m.fval, 1-pval, CL95, chi95 
ax.vlines(chi95, 0, 6e-2,color='g', label='$\chi^2$ at 0.05 =%.1f'%(chi95))

i=0
#pval=0
CL05=0
chi05=0

for i in range(bin_edges.size-1):
     if (CL05 <= 0.5):
        CL05=CL05+raro[i];
        chi05=bin_edges[i]

ax.vlines(m.fval, 0, 6e-2,color='r', label='best $\chi^2$=%.1f'%(m.fval))

a, b  = np.meshgrid(0-mubest, 0-mubest)
chi2_zero=(np.sum(a*b*invSigmaF))

pval_zero=0
for i in range(bin_edges.size-1):
     if (bin_edges[i] <= chi2_zero):
        pval_zero=pval_zero+raro[i]



ax.legend(loc='best')
ax.legend(fontsize=11.5)
plt.xlabel('$\chi^2$', fontsize=15)
plt.ylabel('$f(\chi^2)$', fontsize=15)
ax.set_xlim((0, 80))
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
plt.tight_layout()
plt.savefig('GCE_fit_toy_model_chi2_distribution.pdf')


fig = plt.figure()
ax = fig.add_subplot(1, 1, 1)

plt.errorbar(excess['Energy'], fluxg['GCexcess_Sample'], yerr=errorg['GCexcess_Sample'],color='#3288bd',label='Ackermann et al (2017):Sample', fmt='-o',alpha=.7)
plt.fill_between(excess['Energy'], maxfluxgFB['GCexcess_Sample'], minfluxgFB['GCexcess_Sample'], color='#e34a33',alpha=0.7,label='Syst. modeling bck')
plt.fill_between(excess['Energy'], maxfluxg['GCexcess_Sample'], minfluxg['GCexcess_Sample'], color='#fdbb84',label='Syst. scan GP',alpha=0.5)



plt.plot(energy, (f(norm0, alpha0,beta0, Ecut0,Eo0))*energy**2, linewidth=2,color='black',label='Low energy PWL', linestyle='solid')
plt.plot(energy, (fhe(normg0, alphag0,betag0, Ecutg0,Eog0))*energy**2, linewidth=2,color='#91cf60',label='High energy PWL', linestyle='dashdot')
plt.plot(energy, (fhe(normg0, alphag0,betag0, Ecutg0,Eog0)+f(norm0, alpha0,beta0, Ecut0,Eo0))*energy**2, linewidth=2,color='#1a9850',label='Total. Fit $\chi^2$=%.1f, pval=%.1g'%(m.fval,1-pval), linestyle='dashed')



ax.legend()
ax.legend(loc='best')
ax.legend(fontsize=9)
ax.set_xscale('log')
ax.set_yscale('log')
ax.set_ylim((3e-9, 12e-6))
ax.set_xlim((1e-1, 1e3))
ax.set_xlabel('Energy [GeV]',fontsize=15)
ax.set_ylabel('$E^2 dN/dE$ [GeV/cm$^2$s]',fontsize=15)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
plt.tight_layout()
plt.savefig('GCE_fit_toy_model.pdf')


